Selective Verification in Multi-Agent Orchestration with Large Language Models

Agents can agree because they relied on the same flawed evidence. We use an exact model of nine binary votes to examine when a verifier should intervene. In the main comparison, workers err 20 percent of the time under ordinary conditions, shared failures occur in 10 percent of cases, and the verifier errs 2 percent of the time in either state. When worker error during a shared failure is 80 percent, checking close votes yields 7.93 percent verdict error, compared with 9.06 percent for random checks at the same expected check rate. The ordering reverses at 90 percent worker error during failure. At the matched check rate for that regime, checking close votes yields 9.98 percent error, random checks yield 9.41 percent, and ranking checks by their expected error reduction yields 6.73 percent. The model also shows that passing branch vote counts preserves the flat majority and reduces the number of messages the root receives. A design guide and a documentation audit of four Python frameworks translate these findings into implementation choices.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying manuscript when using this benchmark or framework mapping."
title: "Awesome Multi-Agent Frameworks"
type: software
authors:
  - family-names: Krishnamaneni
    given-names: Ramesh
    orcid: "https://orcid.org/0009-0006-7771-1793"
  - family-names: Kurni
    given-names: Muralidhar
    orcid: "https://orcid.org/0000-0002-3324-893X"
preferred-citation:
  type: article
  title: "Selective Verification in Multi-Agent Orchestration with Large Language Models"
  authors:
    - family-names: Krishnamaneni
      given-names: Ramesh
      orcid: "https://orcid.org/0009-0006-7771-1793"
    - family-names: Kurni
      given-names: Muralidhar
      orcid: "https://orcid.org/0000-0002-3324-893X"
  year: 2026


==> anc/README.md <==
# Code and data for Selective Verification in Multi-Agent Orchestration with Large Language Models

Ramesh Krishnamaneni and Muralidhar Kurni

The Python 3.10+ benchmark enumerates binary votes using exact rational
arithmetic. The routing, verification, and margin CSVs contain the exact results.
The framework evidence CSV documents the implementation matrix in Table I.

Run from this directory.

    python3 benchmark.py --out reproduced
    python3 generate_figures.py --verification reproduced/verification.csv --out figures
    python3 generate_figure_data.py --verification reproduced/verification.csv --margins reproduced/margins.csv --out results_data.tex

The benchmark and the LaTeX data exporter use the Python standard library.
The figure generator uses Matplotlib. Figures in the paper were drawn with
Matplotlib 3.10.8. The TeX manuscript compiles with its included figure PDFs
and bibliography.


==> anc/benchmark.py <==
#!/usr/bin/env python3
"""Enumerate the exact routing and verification benchmark in the paper."""

import argparse
import csv
from fractions import Fraction as F
from itertools import product
from math import comb
from pathlib import Path

N_WORKERS = 9
BASE_ERROR = (F(1, 10), F(1, 5), F(3, 10))
SHOCK_RATE = (F(0), F(1, 10), F(1, 4))
ASYMMETRIC_CASE = (F(1, 5), F(1, 10), F(9, 10))
VERIFIER_CLEAN = F(1, 50)
VERIFIER_SHOCK_ERROR = (F(1, 50), F(1, 2), F(1))
MARGINS = (1, 3, 5, 7, 9)

# Each Boolean indicates an incorrect vote relative to the true verdict.
PATTERNS = tuple(product((0, 1), repeat=N_WORKERS))


def binomial_tail(count, error):
    """Probability of an incorrect majority under independent errors."""
    return sum(
        F(comb(count, wrong)) * error**wrong * (1 - error) ** (count - wrong)
        for wrong in range(count // 2 + 1, count + 1)
    )


def enumerate_cases(base_error, shock_rate, shock_worker_error):
    """Yield the response vector, the joint mass, and a shared-shock flag."""
    for shock, shock_mass, error in (
        (False, 1 - shock_rate, base_error),
        (True, shock_rate, shock_worker_error),
    ):
        for votes in PATTERNS:
            wrong = sum(votes)
            weight = shock_mass * error**wrong * (1 - error) ** (N_WORKERS - wrong)
            yield votes, weight, shock


def flat_majority(votes):
    return sum(votes) > N_WORKERS // 2


def hierarchy(votes, forward_counts):
    subtotals = [sum(votes[i:i + 3]) for i in range(0, N_WORKERS, 3)]
    if forward_counts:
        return flat_majority(subtotals)
    return sum(total >= 2 for total in subtotals) >= 2


def ring_majority(votes):
    """One directed ring, forwarding each distinct vote to all other peers."""
    inbox = [[vote] for vote in votes]
    frontier = list(votes)
    for _ in range(N_WORKERS - 1):
        frontier = [frontier[-1], *frontier[:-1]]
        for received, vote in zip(inbox, frontier):
            received.append(vote)
    decisions = [flat_majority(received) for received in inbox]
    assert all(decision == decisions[0] for decision in decisions)
    return decisions[0]


def collect(cases, circuit, deliveries, bits):
    return {
        "verdict_error": sum(weight for votes, weight, _ in cases if circuit(votes)),
        "response_deliveries": deliveries,
        "response_payload_bits": bits,
    }


def routing_experiment(cases, base_error, shock_rate, shock_worker_error):
    configurations = (
        ("single_worker", lambda votes: bool(votes[0]), 0, 0, 0, 1),
        ("supervisor_flat", flat_majority, 9, 9, 9, 9),
        ("hierarchy_majority", lambda votes: hierarchy(votes, False), 12, 12, 3, 9),
        ("hierarchy_counts", lambda votes: hierarchy(votes, True), 12, 15, 3, 9),
        ("peer_ring", ring_majority, 72, 72, 8, 9),
    )
    for name, circuit, deliveries, bits, max_receptions, workers in configurations:
        result = collect(cases, circuit, deliveries, bits)
        if name != "hierarchy_majority":
            clean_error = binomial_tail(workers, base_error)
            shocked_error = binomial_tail(workers, shock_worker_error)
        else:
            clean_error = binomial_tail(3, binomial_tail(3, base_error))
            shocked_error = binomial_tail(3, binomial_tail(3, shock_worker_error))
        expected_error = (1 - shock_rate) * clean_error + shock_rate * shocked_error
        assert result["verdict_error"] == expected_error
        yield {
            "policy": name,
            "workers": workers,
            "max_deliveries_received_per_node": max_receptions,
            **result,
        }


def verification_experiment(cases, base_error, shock_rate,
                            shock_worker_error, verifier_shock_error):
    # All policies receive the same distribution of worker outputs.
    mass = dict.fromkeys(MARGINS, F(0))
    majority_wrong = dict.fromkeys(MARGINS, F(0))
    verifier_wrong = dict.fromkeys(MARGINS, F(0))
    for votes, weight, shock in cases:
        margin = abs(N_WORKERS - 2 * sum(votes))
        mass[margin] += weight
        majority_wrong[margin] += weight * flat_majority(votes)
        verifier_error = verifier_shock_error if shock else VERIFIER_CLEAN
        verifier_wrong[margin] += weight * verifier_error

    # In the symmetric case the margin is independent of the shock.
    if shock_worker_error == 1 - base_error:
        expected_verifier_error = (
            (1 - shock_rate) * VERIFIER_CLEAN + shock_rate * verifier_shock_error
        )
        for margin in MARGINS:
            odds = ((1 - base_error) / base_error) ** margin
            expected_error = shock_rate + (1 - 2 * shock_rate) / (1 + odds)
            assert majority_wrong[margin] == mass[margin] * expected_error
            assert verifier_wrong[margin] == mass[margin] * expected_verifier_error

    ordered_margins = sorted(
        MARGINS,
        key=lambda margin: (majority_wrong[margin] - verifier_wrong[margin]) / mass[margin],
        reverse=True,
    )
    for limit in (0, *MARGINS):
        budget = sum(mass[margin] for margin in MARGINS if margin <= limit)
        # Fill exactly the same expected budget as the margin rule. A fraction
        # of the last bin may be checked to achieve equality.
        remaining = budget
        gain_gate = {}
        for margin in ordered_margins:
            checked_mass = min(remaining, mass[margin])
            gain_gate[margin] = checked_mass / mass[margin]
            remaining -= checked_mass

        policies = (
            ("margin_trigger", {margin: F(margin <= limit) for margin in MARGINS}),
            ("matched_random", dict.fromkeys(MARGINS, budget)),
            ("gain_ranked", gain_gate),
        )
        outcomes = {}
        for policy, gate in policies:
            assert sum(gate[margin] * mass[margin] for margin in MARGINS) == budget
            outcomes[policy] = sum(
                (1 - gate[margin]) * majority_wrong[margin] + gate[margin] * verifier_wrong[margin]
                for margin in MARGINS
            )
            yield {
                "policy": policy,
                "margin_limit": limit,
                "verifier_calls_per_case": budget,
                "verdict_error": outcomes[policy],
            }
        assert outcomes["gain_ranked"] <= min(
            outcomes["margin_trigger"], outcomes["matched_random"]
        )


def save_csv(path, rows):
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        for row in rows:
            writer.writerow({key: str(value) for key, value in row.items()})


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", type=Path, default=Path("results"))
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)
    routing_rows = []
    verification_rows = []
    margin_rows = []
    scenarios = [(p, q, 1 - p) for p, q in product(BASE_ERROR, SHOCK_RATE)]
    scenarios.append(ASYMMETRIC_CASE)
    for base_error, shock_rate, shock_worker_error in scenarios:
        cases = tuple(enumerate_cases(base_error, shock_rate, shock_worker_error))
        assert sum(weight for _, weight, _ in cases) == 1
        parameters = {"base_error": base_error, "shock_rate": shock_rate,
                      "shock_worker_error": shock_worker_error}
        for result in routing_experiment(cases, base_error, shock_rate, shock_worker_error):
            routing_rows.append({**parameters, **result})
        for verifier_shock_error in VERIFIER_SHOCK_ERROR:
            verifier = {"verifier_error_clean": VERIFIER_CLEAN,
                        "verifier_error_shock": verifier_shock_error}
            for result in verification_experiment(cases, base_error, shock_rate, shock_worker_error, verifier_shock_error):
                verification_rows.append({**parameters, **verifier, **result})
        for margin in MARGINS:
            matched = [(votes, weight) for votes, weight, _ in cases
                       if abs(N_WORKERS - 2 * sum(votes)) == margin]
            mass = sum(weight for _, weight in matched)
            error = sum(weight for votes, weight in matched if flat_majority(votes))
            margin_rows.append({**parameters, "margin": margin, "case_mass": mass,
                                "error_given_margin": error / mass})
    save_csv(args.out / "routing.csv", routing_rows)
    save_csv(args.out / "verification.csv", verification_rows)
    save_csv(args.out / "margins.csv", margin_rows)


if __name__ == "__main__":
    main()


==> anc/framework_evidence.csv <==
framework,pattern,evidence_level,primitive,official_documentation,interpretation,access_date,version_reference,version_reference_url
LangGraph,supervisor,D,LangChain subagents as tools,https://docs.langchain.com/oss/python/langchain/multi-agent/subagents,A supervisor agent retains decision authority.,2026-11-16,LangChain documentation snapshot on 2026-11-16,
LangGraph,hierarchy,C,Nested graphs,https://docs.langchain.com/oss/python/langgraph/use-subgraphs,The application assigns delegated authority to branch leads.,2026-11-16,LangGraph 1.2.22,https://github.com/langchain-ai/langgraph/releases/tag/1.2.22
LangGraph,peer_handoff,D,State-driven handoffs,https://docs.langchain.com/oss/python/langchain/multi-agent/handoffs,The application defines the eligible handoff edges.,2026-11-16,LangChain documentation snapshot on 2026-11-16,
LangGraph,adaptive_routing,D,Conditional edges and Command,https://docs.langchain.com/oss/python/langgraph/graph-api,Conditional selection uses an available set of nodes.,2026-11-16,LangGraph 1.2.22,https://github.com/langchain-ai/langgraph/releases/tag/1.2.22
CrewAI,supervisor,D,Manager in a hierarchical process,https://docs.crewai.com/v1.15.41/en/concepts/processes,A crew process can use a manager agent or manager LLM.,2026-11-16,CrewAI documentation v1.15.41,https://docs.crewai.com/v1.15.41/en/concepts/flows
CrewAI,hierarchy,C,Leads coordinating crews via a Flow,https://docs.crewai.com/v1.15.41/en/concepts/flows,The application configures multiple delegation levels.,2026-11-16,CrewAI documentation v1.15.41,https://docs.crewai.com/v1.15.41/en/concepts/flows
CrewAI,peer_handoff,C,Application-level event routing,https://docs.crewai.com/v1.15.41/en/concepts/flows,The application defines the local handoff decision and event handler.,2026-11-16,CrewAI documentation v1.15.41,https://docs.crewai.com/v1.15.41/en/concepts/flows
CrewAI,adaptive_routing,D,Flow @router,https://docs.crewai.com/v1.15.41/en/concepts/flows,Routing is through declared labels and listeners.,2026-11-16,CrewAI documentation v1.15.41,https://docs.crewai.com/v1.15.41/en/concepts/flows
AutoGen AgentChat,supervisor,D,SelectorGroupChat for speaker selection,https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/teams.html,The selector chooses the next speaker. The application defines assignment and aggregation rules.,2026-11-16,AutoGen Python v0.7.5,https://github.com/microsoft/autogen/releases/tag/python-v0.7.5
AutoGen AgentChat,hierarchy,C,Nested teams via TeamTool,https://microsoft.github.io/autogen/stable/reference/python/autogen_agentchat.tools.html,The application defines branch authority. Disable parallel tool calls when using TeamTool.,2026-11-16,AutoGen Python v0.7.5,https://github.com/microsoft/autogen/releases/tag/python-v0.7.5
AutoGen AgentChat,peer_handoff,D,Swarm with HandoffMessage,https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/teams.html,An agent's handoff selects the next speaker.,2026-11-16,AutoGen Python v0.7.5,https://github.com/microsoft/autogen/releases/tag/python-v0.7.5
AutoGen AgentChat,adaptive_routing,D,Model-based speaker selection,https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/teams.html,The selector chooses among team participants.,2026-11-16,AutoGen Python v0.7.5,https://github.com/microsoft/autogen/releases/tag/python-v0.7.5
OpenAI Agents SDK,supervisor,D,Manager with agents as tools,https://openai.github.io/openai-agents-python/multi_agent/,The manager retains control and receives specialist outputs.,2026-11-16,OpenAI Agents SDK v0.24.0,https://github.com/openai/openai-agents-python/releases/tag/v0.24.0
OpenAI Agents SDK,hierarchy,C,Deputies expose worker tools,https://openai.github.io/openai-agents-python/multi_agent/,The application defines delegation depth and tool scope.,2026-11-16,OpenAI Agents SDK v0.24.0,https://github.com/openai/openai-agents-python/releases/tag/v0.24.0
OpenAI Agents SDK,peer_handoff,D,Targeted handoffs,https://openai.github.io/openai-agents-python/handoffs/,An enabled handoff transfers the active agent.,2026-11-16,OpenAI Agents SDK v0.24.0,https://github.com/openai/openai-agents-python/releases/tag/v0.24.0
OpenAI Agents SDK,adaptive_routing,D,Model- or code-directed routing,https://openai.github.io/openai-agents-python/multi_agent/,The application defines available agents and transitions.,2026-11-16,OpenAI Agents SDK v0.24.0,https://github.com/openai/openai-agents-python/releases/tag/v0.24.0


==> anc/generate_figure_data.py <==
#!/usr/bin/env python3
"""Generate the sensitivity table and TikZ figure data from benchmark CSVs."""

import argparse
import csv
from fractions import Fraction
from pathlib import Path

REGIMES = (("4/5", "Symmetric"), ("9/10", "Asymmetric"))
POLICIES = (
    ("matched_random", "audit"),
    ("gain_ranked", "gain"),
    ("margin_trigger", "gate"),
)
CUTOFFS = (0, 1, 3, 5, 7, 9)


def focal_rows(path):
    with path.open(encoding="utf-8", newline="") as handle:
        return [
            row for row in csv.DictReader(handle)
            if row["base_error"] == "1/5" and row["shock_rate"] == "1/10"
        ]


def percent(fraction_text):
    return float(100 * Fraction(fraction_text))


def curves_for_regime(by_policy, skip_gain):
    lines = []
    for policy, style in POLICIES:
        if policy == "gain_ranked" and skip_gain:
            continue
        points = [
            (percent(row["verifier_calls_per_case"]), percent(row["verdict_error"]))
            for row in by_policy[policy]
        ]
        coords = " ".join(f"({budget:.5f},{error:.5f})" for budget, error in points)
        lines.append(f"\\draw[{style}] plot coordinates {{{coords}}};")
        if policy == "margin_trigger":
            lines.extend(
                f"\\fill[accent] ({budget:.5f},{error:.5f}) circle (1.35pt);"
                for budget, error in points
            )
    return lines


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--verification", type=Path, default=Path("results/verification.csv"))
    parser.add_argument("--margins", type=Path, default=Path("results/margins.csv"))
    parser.add_argument("--out", type=Path, default=Path("results_data.tex"))
    args = parser.parse_args()

    verification = [
        row for row in focal_rows(args.verification)
        if row["verifier_error_clean"] == row["verifier_error_shock"] == "1/50"
    ]
    unanimous = {
        row["shock_worker_error"]: percent(row["error_given_margin"])
        for row in focal_rows(args.margins) if row["margin"] == "9"
    }

    macros = ["% Generated by generate_figure_data.py from the benchmark CSVs."]
    table = []
    for shock, label in REGIMES:
        by_policy = {}
        for policy, _ in POLICIES:
            rows = sorted(
                (row for row in verification
                 if row["policy"] == policy and row["shock_worker_error"] == shock),
                key=lambda row: int(row["margin_limit"]),
            )
            if tuple(int(row["margin_limit"]) for row in rows) != CUTOFFS:
                raise ValueError(f"Missing or duplicate cutoffs for {label} {policy}")
            by_policy[policy] = rows

        skip_gain = label == "Symmetric"
        if skip_gain:
            for near, gain in zip(by_policy["margin_trigger"], by_policy["gain_ranked"]):
                assert near["verdict_error"] == gain["verdict_error"]
        macros.append(f"\\newcommand{{\\{label}Curves}}{{%")
        macros.extend(curves_for_regime(by_policy, skip_gain))
        macros.append("}")

        cutoff_3 = {policy: rows[CUTOFFS.index(3)] for policy, rows in by_policy.items()}
        budget = percent(cutoff_3["margin_trigger"]["verifier_calls_per_case"])
        errors = [percent(cutoff_3[p]["verdict_error"])
                  for p in ("margin_trigger", "matched_random", "gain_ranked")]
        cells = [f"{label} ($" + f"{float(Fraction(shock)):.2f}" + "$)",
                 *(f"{x:.2f}" for x in (budget, *errors, unanimous[shock]))]
        table.append(" & ".join(cells) + r" \\")
    macros.extend(["\\newcommand{\\SensitivityRows}{%", *table, r"}"])
    args.out.write_text("\n".join(macros) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/generate_figures.py <==
#!/usr/bin/env python3
"""Draw the decision guide and verification comparison in the manuscript."""

import argparse
from collections import defaultdict
import csv
from fractions import Fraction
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
from matplotlib import pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "Liberation Serif"],
    "font.size": 8,
    "axes.unicode_minus": True,
    "figure.facecolor": "white",
    "savefig.facecolor": "white",
    "pdf.fonttype": 42,
})

WIDTH = 6.98


def draw_decision_guide():
    """Lay out the control models, decision branches, and verification gate."""
    ink = "#111111"
    line = "#707070"
    paper = "#F5F5F5"
    shade = "#EAEAEA"
    figure = plt.figure(figsize=(WIDTH, 6.80))
    ax = figure.add_axes([0, 0, 1, 1])
    ax.set(xlim=(0, WIDTH), ylim=(0, 6.32))
    ax.axis("off")


    def box(x, y, w, h, fill="white", edge=line, radius=.035):
        patch = FancyBboxPatch((x,y), w,h, boxstyle=f"round,pad=0,rounding_size={radius}",
                               linewidth=.6, edgecolor=edge, facecolor=fill, zorder=1)
        ax.add_patch(patch)
        return patch


    def text(x,y,label, *, ha="left", weight="normal", size=8, color=ink):
        ax.text(x,y,label,ha=ha,va="center",fontweight=weight,fontsize=size,
                color=color,zorder=4,linespacing=1.2)


    def arrow(x1,y1,x2,y2, *, bend=0, dashed=False):
        ax.add_patch(FancyArrowPatch((x1,y1),(x2,y2), arrowstyle="-|>",
                                     mutation_scale=6.7, shrinkA=0, shrinkB=0,
                                     connectionstyle=f"arc3,rad={bend}",
                                     linewidth=.65,linestyle="--" if dashed else "-",
                                     color=ink,zorder=3))


    def panel(x,y,label,description):
        box(x,y,3.42,1.40,paper)
        text(x+.12,y+1.245,label,weight="bold",size=8)
        text(x+.12,y+.125,description)


    def role(cx,cy,label, *, width=.70, fill="white", height=.21):
        box(cx-width/2,cy-height/2,width,height,fill,edge="#666666")
        text(cx,cy,label,ha="center")


    shown_left,shown_right=.02,3.54
    upper,lower=4.89,3.38
    panel(shown_left,upper,"Supervisor","One manager dispatches work and merges the results.")
    role(1.72,5.80,"Manager",width=.78,fill=shade)
    for x,name in [(0.75,"Worker A"),(1.72,"Worker B"),(2.69,"Worker C")]:
        role(x,5.35,name)
        arrow(1.72,5.695,x,5.455)

    panel(shown_right,upper,"Hierarchy","Branch leads delegate locally and forward summaries.")
    role(5.25,5.88,"Root",width=.63,fill=shade,height=.18)
    for x,label,children in [(4.64,"Lead A",(4.20,4.85)),(5.86,"Lead B",(5.65,6.30))]:
        role(x,5.60,label,width=.61,height=.18)
        arrow(5.25,5.79,x,5.69)
        for xx in children:
            role(xx,5.31,"Worker",width=.55,height=.18)
            arrow(x,5.51,xx,5.40)

    panel(shown_left,lower,"Peer-to-peer","Peers route results or transfer control directly.")
    role(1.72,4.26,"Agent A")
    role(2.51,3.80,"Agent B")
    role(.93,3.80,"Agent C")
    arrow(2.07,4.24,2.51,3.905,bend=-.12)
    arrow(2.16,3.80,1.28,3.80)
    arrow(.94,3.905,1.37,4.24,bend=-.12)

    panel(shown_right,lower,"Adaptive routing","Each topology can use conditional transitions.")
    role(4.06,3.95,"Workers",width=.66)
    role(4.93,3.95,"Gate",width=.57,fill=shade)
    role(5.85,4.35,"Verifier",width=.65)
    role(6.46,3.95,"Verdict",width=.63)
    arrow(4.39,3.95,4.645,3.95)
    arrow(5.215,3.95,6.145,3.95)
    arrow(4.99,4.055,5.525,4.31,dashed=True)
    arrow(6.175,4.34,6.46,4.055,dashed=True)
    text(5.65,3.82,"majority",ha="center")
    text(5.26,4.43,"verify",ha="center")

    box(.02,2.06,6.94,1.21,paper)
    text(.15,3.12,"1. Choose control authority",weight="bold",size=8)
    box(.16,2.61,2.22,.31)
    text(.23,2.765,"Do workstreams need leads\nwith delegated authority?")
    box(.16,2.17,2.22,.27)
    text(.23,2.305,"Is there one decision owner?")
    arrow(1.27,2.61,1.27,2.44)
    text(1.35,2.525,"No")
    for y,txt in [(2.805,"Hierarchy    Give each lead a clear scope."),
                  (2.465,"Supervisor    Centralize dispatch."),
                  (2.185,"Peer-to-peer    Bound peer handoffs.")]:
        box(4.18,y-.105,2.62,.21,shade)
        text(4.27,y,txt)
    arrow(2.38,2.775,4.18,2.805)
    text(3.22,2.9,"Yes",ha="center")
    ax.plot([2.38,3.12,3.12],[2.305,2.305,2.465],color=ink,lw=.65,zorder=3)
    arrow(3.12,2.465,4.18,2.465)
    ax.plot([3.12,3.12],[2.305,2.185],color=ink,lw=.65,zorder=3)
    arrow(3.12,2.185,4.18,2.185)
    text(3.65,2.55,"Yes",ha="center")
    text(3.65,2.27,"No",ha="center")

    arrow(3.49,2.06,3.49,1.92)
    box(.02,1.10,6.94,.82,paper)
    text(.15,1.77,"2. Set routing rules for the chosen topology",weight="bold",size=8)
    text(.17,1.51,"The sequence is fixed",weight="bold")
    text(.17,1.30,"Define the path and its exit conditions.")
    text(3.62,1.51,"The next step depends on the run",weight="bold")
    text(3.62,1.30,"Allow conditional transitions and limit retries.")
    ax.plot([3.49,3.49],[1.21,1.62],color=line,lw=.5)

    arrow(3.49,1.10,3.49,.96)
    box(.02,.02,6.94,.94,paper)
    text(.15,.81,"3. Decide which cases to verify",weight="bold",size=8)
    text(.17,.52,"Estimate verification benefit",weight="bold")
    text(.17,.28,"Audit across vote margins and check whether\nthe verifier can use independent evidence.")
    text(3.62,.52,"Allocate checks within the budget",weight="bold")
    text(3.62,.28,"Prioritize the cases where a check is expected\nto reduce error the most.")
    arrow(3.28,.36,3.53,.36)
    return figure


def draw_verification_results(rows):
    """Plot equal-budget outcomes for the two focal failure severities."""
    policies=defaultdict(list)
    for row in rows:
        if (row["base_error"],row["shock_rate"],row["verifier_error_clean"],row["verifier_error_shock"]) == ("1/5","1/10","1/50","1/50"):
            policies[row["shock_worker_error"],row["policy"]].append(
                (int(row["margin_limit"]),100*float(Fraction(row["verifier_calls_per_case"])),
                 100*float(Fraction(row["verdict_error"])))
            )

    figure, axes = plt.subplots(1,2,figsize=(WIDTH,1.78),sharey=True)
    figure.subplots_adjust(left=.080,right=.983,top=.855,bottom=.355,wspace=.18)
    specifiers={
        "margin_trigger":("Near-tie checks","-","o","#171717"),
        "matched_random":("Random checks","--",None,"#545454"),
        "gain_ranked":("Checks ranked by expected gain",":",None,"#171717"),
    }
    for ax,r,name in zip(axes,("4/5","9/10"),("Symmetric failure (0.80)","Stronger shared failure (0.90)")):
        ax.set_title(name,fontsize=8,loc="left",pad=4,fontweight="bold")
        for policy,(label,linestyle,marker,color) in specifiers.items():
            if policy=="gain_ranked" and r=="4/5":
                continue
            points=sorted(policies[r,policy])
            assert len(points)==6
            ax.plot([x[1] for x in points],[x[2] for x in points],color=color,
                    ls=linestyle,marker=marker,markersize=2.6,linewidth=1.1,label=label,clip_on=False)
        ax.set(xlim=(0,100),ylim=(0,13),xticks=(0,25,50,75,100),yticks=(0,4,8,12),
               xlabel="Expected cases checked (%)")
        ax.spines[["top","right"]].set_visible(False)
        for spine in ("left","bottom"):
            ax.spines[spine].set_linewidth(.65)
        ax.grid(axis="y",alpha=.25,linewidth=.45,color="#777777")
        ax.tick_params(axis="both",labelsize=8,length=2.5,pad=2)
    axes[0].set_ylabel("Verdict error (%)",labelpad=3)
    handles=[Line2D([],[],ls=ls,marker=mark,color=c,lw=1.1,markersize=2.5,label=title)
             for title,ls,mark,c in specifiers.values()]
    figure.legend(handles=handles,ncol=3,loc="lower center",bbox_to_anchor=(.5,.025),
                  fontsize=8,frameon=False,handlelength=2.4)
    return figure


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--verification", type=Path, default=Path("results/verification.csv"))
    parser.add_argument("--out", type=Path, default=Path("figures"))
    parser.add_argument("--format", choices=("pdf", "png"), action="append",
                        help="Output format; repeat to produce both. Default: PDF.")
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)

    with args.verification.open(encoding="utf-8", newline="") as stream:
        figures = (
            ("decision_guide", draw_decision_guide()),
            ("verification_results", draw_verification_results(csv.DictReader(stream))),
        )
    for name, figure in figures:
        for extension in args.format or ["pdf"]:
            metadata = {"CreationDate": None, "ModDate": None} if extension == "pdf" else None
            figure.savefig(args.out / f"{name}.{extension}", dpi=450, metadata=metadata)
        plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/margins.csv <==
base_error,shock_rate,shock_worker_error,margin,case_mass,error_given_margin
1/10,0,9/10,1,413343/50000000,1/10
1/10,0,9/10,3,1117557/25000000,1/730
1/10,0,9/10,5,860949/5000000,1/59050
1/10,0,9/10,7,38742057/100000000,1/4782970
1/10,0,9/10,9,38742049/100000000,1/387420490
1/10,1/10,9/10,1,413343/50000000,9/50
1/10,1/10,9/10,3,1117557/25000000,369/3650
1/10,1/10,9/10,5,860949/5000000,29529/295250
1/10,1/10,9/10,7,38742057/100000000,2391489/23914850
1/10,1/10,9/10,9,38742049/100000000,193710249/1937102450
1/10,1/4,9/10,1,413343/50000000,3/10
1/10,1/4,9/10,3,1117557/25000000,183/730
1/10,1/4,9/10,5,860949/5000000,14763/59050
1/10,1/4,9/10,7,38742057/100000000,1195743/4782970
1/10,1/4,9/10,9,38742049/100000000,96855123/387420490
1/5,0,4/5,1,32256/390625,1/5
1/5,0,4/5,3,69888/390625,1/65
1/5,0,4/5,5,23616/78125,1/1025
1/5,0,4/5,7,117972/390625,1/16385
1/5,0,4/5,9,52429/390625,1/262145
1/5,1/10,4/5,1,32256/390625,13/50
1/5,1/10,4/5,3,69888/390625,73/650
1/5,1/10,4/5,5,23616/78125,1033/10250
1/5,1/10,4/5,7,117972/390625,16393/163850
1/5,1/10,4/5,9,52429/390625,262153/2621450
1/5,1/4,4/5,1,32256/390625,7/20
1/5,1/4,4/5,3,69888/390625,67/260
1/5,1/4,4/5,5,23616/78125,1027/4100
1/5,1/4,4/5,7,117972/390625,16387/65540
1/5,1/4,4/5,9,52429/390625,262147/1048580
3/10,0,7/10,1,12252303/50000000,3/10
3/10,0,7/10,3,7195797/25000000,27/370
3/10,0,7/10,5,1353429/5000000,243/17050
3/10,0,7/10,7,15606297/100000000,2187/825730
3/10,0,7/10,9,4037329/100000000,19683/40373290
3/10,1/10,7/10,1,12252303/50000000,17/50
3/10,1/10,7/10,3,7195797/25000000,293/1850
3/10,1/10,7/10,5,1353429/5000000,9497/85250
3/10,1/10,7/10,7,15606297/100000000,421613/4128650
3/10,1/10,7/10,9,4037329/100000000,20265377/201866450
3/10,1/4,7/10,1,12252303/50000000,2/5
3/10,1/4,7/10,3,7195797/25000000,53/185
3/10,1/4,7/10,5,1353429/5000000,2192/8525
3/10,1/4,7/10,7,15606297/100000000,103763/412865
3/10,1/4,7/10,9,4037329/100000000,5051582/20186645
1/5,1/10,9/10,1,7514451/100000000,137633/662650
1/5,1/10,9/10,3,8274609/50000000,91817/2189050
1/5,1/10,9/10,5,2892753/10000000,539633/8928250
1/5,1/10,9/10,7,62109909/200000000,4785017/38339450
1/5,1/10,9/10,9,31907693/200000000,387425097/1595384650


==> anc/routing.csv <==
base_error,shock_rate,shock_worker_error,policy,workers,max_deliveries_received_per_node,verdict_error,response_deliveries,response_payload_bits
1/10,0,9/10,single_worker,1,0,1/10,0,0
1/10,0,9/10,supervisor_flat,9,9,22273/25000000,9,9
1/10,0,9/10,hierarchy_majority,9,3,4508/1953125,12,12
1/10,0,9/10,hierarchy_counts,9,3,22273/25000000,12,15
1/10,0,9/10,peer_ring,9,8,22273/25000000,72,72
1/10,1/10,9/10,single_worker,1,0,9/50,0,0
1/10,1/10,9/10,supervisor_flat,9,9,3147273/31250000,9,9
1/10,1/10,9/10,hierarchy_majority,9,3,1989189/19531250,12,12
1/10,1/10,9/10,hierarchy_counts,9,3,3147273/31250000,12,15
1/10,1/10,9/10,peer_ring,9,8,3147273/31250000,72,72
1/10,1/4,9/10,single_worker,1,0,3/10,0,0
1/10,1/4,9/10,supervisor_flat,9,9,12522273/50000000,9,9
1/10,1/4,9/10,hierarchy_majority,9,3,1962141/7812500,12,12
1/10,1/4,9/10,hierarchy_counts,9,3,12522273/50000000,12,15
1/10,1/4,9/10,peer_ring,9,8,12522273/50000000,72,72
1/5,0,4/5,single_worker,1,0,1/5,0,0
1/5,0,4/5,supervisor_flat,9,9,7649/390625,9,9
1/5,0,4/5,hierarchy_majority,9,3,58981/1953125,12,12
1/5,0,4/5,hierarchy_counts,9,3,7649/390625,12,15
1/5,0,4/5,peer_ring,9,8,7649/390625,72,72
1/5,1/10,4/5,single_worker,1,0,13/50,0,0
1/5,1/10,4/5,supervisor_flat,9,9,451817/3906250,9,9
1/5,1/10,4/5,hierarchy_majority,9,3,2424973/19531250,12,12
1/5,1/10,4/5,hierarchy_counts,9,3,451817/3906250,12,15
1/5,1/10,4/5,peer_ring,9,8,451817/3906250,72,72
1/5,1/4,4/5,single_worker,1,0,7/20,0,0
1/5,1/4,4/5,supervisor_flat,9,9,405923/1562500,9,9
1/5,1/4,4/5,hierarchy_majority,9,3,2071087/7812500,12,12
1/5,1/4,4/5,hierarchy_counts,9,3,405923/1562500,12,15
1/5,1/4,4/5,peer_ring,9,8,405923/1562500,72,72
3/10,0,7/10,single_worker,1,0,3/10,0,0
3/10,0,7/10,supervisor_flat,9,9,4940433/50000000,9,9
3/10,0,7/10,hierarchy_majority,9,3,234009/1953125,12,12
3/10,0,7/10,hierarchy_counts,9,3,4940433/50000000,12,15
3/10,0,7/10,peer_ring,9,8,4940433/50000000,72,72
3/10,1/10,7/10,single_worker,1,0,17/50,0,0
3/10,1/10,7/10,supervisor_flat,9,9,11190433/62500000,9,9
3/10,1/10,7/10,hierarchy_majority,9,3,3825197/19531250,12,12
3/10,1/10,7/10,hierarchy_counts,9,3,11190433/62500000,12,15
3/10,1/10,7/10,peer_ring,9,8,11190433/62500000,72,72
3/10,1/4,7/10,single_worker,1,0,2/5,0,0
3/10,1/4,7/10,supervisor_flat,9,9,29940433/100000000,9,9
3/10,1/4,7/10,hierarchy_majority,9,3,2421143/7812500,12,12
3/10,1/4,7/10,hierarchy_counts,9,3,29940433/100000000,12,15
3/10,1/4,7/10,peer_ring,9,8,29940433/100000000,72,72
1/5,1/10,9/10,single_worker,1,0,27/100,0,0
1/5,1/10,9/10,supervisor_flat,9,9,29383551/250000000,9,9
1/5,1/10,9/10,hierarchy_majority,9,3,1239723/9765625,12,12
1/5,1/10,9/10,hierarchy_counts,9,3,29383551/250000000,12,15
1/5,1/10,9/10,peer_ring,9,8,29383551/250000000,72,72


==> anc/verification.csv <==
base_error,shock_rate,shock_worker_error,verifier_error_clean,verifier_error_shock,policy,margin_limit,verifier_calls_per_case,verdict_error
1/10,0,9/10,1/50,1/50,margin_trigger,0,0,22273/25000000
1/10,0,9/10,1/50,1/50,matched_random,0,0,22273/25000000
1/10,0,9/10,1/50,1/50,gain_ranked,0,0,22273/25000000
1/10,0,9/10,1/50,1/50,margin_trigger,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1/50,matched_random,1,413343/50000000,1311115111361/1250000000000000
1/10,0,9/10,1/50,1/50,gain_ranked,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1/50,margin_trigger,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1/50,matched_random,3,2648457/50000000,2378889417239/1250000000000000
1/10,0,9/10,1/50,1/50,gain_ranked,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1/50,margin_trigger,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1/50,matched_random,5,11257947/50000000,6491875246469/1250000000000000
1/10,0,9/10,1/50,1/50,gain_ranked,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1/50,margin_trigger,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1/50,matched_random,7,61257951/100000000,31491877157377/2500000000000000
1/10,0,9/10,1/50,1/50,gain_ranked,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1/50,margin_trigger,9,1,1/50
1/10,0,9/10,1/50,1/50,matched_random,9,1,1/50
1/10,0,9/10,1/50,1/50,gain_ranked,9,1,1/50
1/10,0,9/10,1/50,1/2,margin_trigger,0,0,22273/25000000
1/10,0,9/10,1/50,1/2,matched_random,0,0,22273/25000000
1/10,0,9/10,1/50,1/2,gain_ranked,0,0,22273/25000000
1/10,0,9/10,1/50,1/2,margin_trigger,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1/2,matched_random,1,413343/50000000,1311115111361/1250000000000000
1/10,0,9/10,1/50,1/2,gain_ranked,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1/2,margin_trigger,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1/2,matched_random,3,2648457/50000000,2378889417239/1250000000000000
1/10,0,9/10,1/50,1/2,gain_ranked,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1/2,margin_trigger,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1/2,matched_random,5,11257947/50000000,6491875246469/1250000000000000
1/10,0,9/10,1/50,1/2,gain_ranked,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1/2,margin_trigger,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1/2,matched_random,7,61257951/100000000,31491877157377/2500000000000000
1/10,0,9/10,1/50,1/2,gain_ranked,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1/2,margin_trigger,9,1,1/50
1/10,0,9/10,1/50,1/2,matched_random,9,1,1/50
1/10,0,9/10,1/50,1/2,gain_ranked,9,1,1/50
1/10,0,9/10,1/50,1,margin_trigger,0,0,22273/25000000
1/10,0,9/10,1/50,1,matched_random,0,0,22273/25000000
1/10,0,9/10,1/50,1,gain_ranked,0,0,22273/25000000
1/10,0,9/10,1/50,1,margin_trigger,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1,matched_random,1,413343/50000000,1311115111361/1250000000000000
1/10,0,9/10,1/50,1,gain_ranked,1,413343/50000000,71741/312500000
1/10,0,9/10,1/50,1,margin_trigger,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1,matched_random,3,2648457/50000000,2378889417239/1250000000000000
1/10,0,9/10,1/50,1,gain_ranked,3,2648457/50000000,165997/156250000
1/10,0,9/10,1/50,1,margin_trigger,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1,matched_random,5,11257947/50000000,6491875246469/1250000000000000
1/10,0,9/10,1/50,1,gain_ranked,5,11257947/50000000,1407269/312500000
1/10,0,9/10,1/50,1,margin_trigger,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1,matched_random,7,61257951/100000000,31491877157377/2500000000000000
1/10,0,9/10,1/50,1,gain_ranked,7,61257951/100000000,15314489/1250000000
1/10,0,9/10,1/50,1,margin_trigger,9,1,1/50
1/10,0,9/10,1/50,1,matched_random,9,1,1/50
1/10,0,9/10,1/50,1,gain_ranked,9,1,1/50
1/10,1/10,9/10,1/50,1/50,margin_trigger,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/50,matched_random,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/50,gain_ranked,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/50,margin_trigger,1,413343/50000000,31059387/312500000
1/10,1/10,9/10,1/50,1/50,matched_random,1,413343/50000000,156321086111361/1562500000000000
1/10,1/10,9/10,1/50,1/50,gain_ranked,1,413343/50000000,31059387/312500000
1/10,1/10,9/10,1/50,1/50,margin_trigger,3,2648457/50000000,29926521/312500000
1/10,1/10,9/10,1/50,1/50,matched_random,3,2648457/50000000,150683518417239/1562500000000000
1/10,1/10,9/10,1/50,1/50,gain_ranked,3,2648457/50000000,29926521/312500000
1/10,1/10,9/10,1/50,1/50,margin_trigger,5,11257947/50000000,25621047/312500000
1/10,1/10,9/10,1/50,1/50,matched_random,5,11257947/50000000,128968034246469/1562500000000000
1/10,1/10,9/10,1/50,1/50,gain_ranked,5,11257947/50000000,25621047/312500000
1/10,1/10,9/10,1/50,1/50,margin_trigger,7,61257951/100000000,1274841/25000000
1/10,1/10,9/10,1/50,1/50,matched_random,7,61257951/100000000,160218024157377/3125000000000000
1/10,1/10,9/10,1/50,1/50,gain_ranked,7,61257951/100000000,1274841/25000000
1/10,1/10,9/10,1/50,1/50,margin_trigger,9,1,1/50
1/10,1/10,9/10,1/50,1/50,matched_random,9,1,1/50
1/10,1/10,9/10,1/50,1/50,gain_ranked,9,1,1/50
1/10,1/10,9/10,1/50,1/2,margin_trigger,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/2,matched_random,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/2,gain_ranked,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1/2,margin_trigger,1,413343/50000000,311833899/3125000000
1/10,1/10,9/10,1/50,1/2,matched_random,1,413343/50000000,156941100611361/1562500000000000
1/10,1/10,9/10,1/50,1/2,gain_ranked,1,413343/50000000,311833899/3125000000
1/10,1/10,9/10,1/50,1/2,margin_trigger,3,2648457/50000000,307210581/3125000000
1/10,1/10,9/10,1/50,1/2,matched_random,3,2648457/50000000,154656203917239/1562500000000000
1/10,1/10,9/10,1/50,1/2,gain_ranked,3,2648457/50000000,307210581/3125000000
1/10,1/10,9/10,1/50,1/2,margin_trigger,5,11257947/50000000,289984311/3125000000
1/10,1/10,9/10,1/50,1/2,matched_random,5,11257947/50000000,145854954746469/1562500000000000
1/10,1/10,9/10,1/50,1/2,gain_ranked,5,11257947/50000000,289984311/3125000000
1/10,1/10,9/10,1/50,1/2,margin_trigger,7,61257951/100000000,502484103/6250000000
1/10,1/10,9/10,1/50,1/2,matched_random,7,61257951/100000000,252104950657377/3125000000000000
1/10,1/10,9/10,1/50,1/2,gain_ranked,7,61257951/100000000,502484103/6250000000
1/10,1/10,9/10,1/50,1/2,margin_trigger,9,1,17/250
1/10,1/10,9/10,1/50,1/2,matched_random,9,1,17/250
1/10,1/10,9/10,1/50,1/2,gain_ranked,9,1,17/250
1/10,1/10,9/10,1/50,1,margin_trigger,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1,matched_random,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1,gain_ranked,0,0,3147273/31250000
1/10,1/10,9/10,1/50,1,margin_trigger,1,413343/50000000,2505004767/25000000000
1/10,1/10,9/10,1/50,1,matched_random,1,413343/50000000,157586949048861/1562500000000000
1/10,1/10,9/10,1/50,1,gain_ranked,1,413343/50000000,2505004767/25000000000
1/10,1/10,9/10,1/50,1,margin_trigger,3,2648457/50000000,2523896073/25000000000
1/10,1/10,9/10,1/50,1,matched_random,3,2648457/50000000,158794417979739/1562500000000000
1/10,1/10,9/10,1/50,1,gain_ranked,3,2648457/50000000,2523896073/25000000000
1/10,1/10,9/10,1/50,1,margin_trigger,5,11257947/50000000,2601323163/25000000000
1/10,1/10,9/10,1/50,1,matched_random,5,11257947/50000000,163445496933969/1562500000000000
1/10,1/10,9/10,1/50,1,gain_ranked,5,11257947/50000000,2601323163/25000000000
1/10,1/10,9/10,1/50,1,margin_trigger,7,61257951/100000000,5551321599/50000000000
1/10,1/10,9/10,1/50,1,matched_random,7,61257951/100000000,347820499094877/3125000000000000
1/10,1/10,9/10,1/50,1,gain_ranked,7,61257951/100000000,5551321599/50000000000
1/10,1/10,9/10,1/50,1,margin_trigger,9,1,59/500
1/10,1/10,9/10,1/50,1,matched_random,9,1,59/500
1/10,1/10,9/10,1/50,1,gain_ranked,9,1,59/500
1/10,1/4,9/10,1/50,1/50,margin_trigger,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/50,matched_random,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/50,gain_ranked,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/50,margin_trigger,1,413343/50000000,9692607/39062500
1/10,1/4,9/10,1/50,1/50,matched_random,1,413343/50000000,621350999111361/2500000000000000
1/10,1/4,9/10,1/50,1/50,gain_ranked,1,413343/50000000,9692607/39062500
1/10,1/4,9/10,1/50,1/50,margin_trigger,3,2648457/50000000,148636623/625000000
1/10,1/4,9/10,1/50,1/50,matched_random,3,2648457/50000000,595597405417239/2500000000000000
1/10,1/4,9/10,1/50,1/50,gain_ranked,3,2648457/50000000,148636623/625000000
1/10,1/4,9/10,1/50,1/50,margin_trigger,5,11257947/50000000,30970857/156250000
1/10,1/4,9/10,1/50,1/50,matched_random,5,11257947/50000000,496396511246469/2500000000000000
1/10,1/4,9/10,1/50,1/50,gain_ranked,5,11257947/50000000,30970857/156250000
1/10,1/4,9/10,1/50,1/50,margin_trigger,7,61257951/100000000,272766783/2500000000
1/10,1/4,9/10,1/50,1/50,matched_random,7,61257951/100000000,546396465157377/5000000000000000
1/10,1/4,9/10,1/50,1/50,gain_ranked,7,61257951/100000000,272766783/2500000000
1/10,1/4,9/10,1/50,1/50,margin_trigger,9,1,1/50
1/10,1/4,9/10,1/50,1/50,matched_random,9,1,1/50
1/10,1/4,9/10,1/50,1/50,gain_ranked,9,1,1/50
1/10,1/4,9/10,1/50,1/2,margin_trigger,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/2,matched_random,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/2,gain_ranked,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1/2,margin_trigger,1,413343/50000000,311403453/1250000000
1/10,1/4,9/10,1/50,1/2,matched_random,1,413343/50000000,623831057111361/2500000000000000
1/10,1/4,9/10,1/50,1/2,gain_ranked,1,413343/50000000,311403453/1250000000
1/10,1/4,9/10,1/50,1/2,margin_trigger,3,2648457/50000000,305218617/1250000000
1/10,1/4,9/10,1/50,1/2,matched_random,3,2648457/50000000,611488147417239/2500000000000000
1/10,1/4,9/10,1/50,1/2,gain_ranked,3,2648457/50000000,305218617/1250000000
1/10,1/4,9/10,1/50,1/2,margin_trigger,5,11257947/50000000,281540697/1250000000
1/10,1/4,9/10,1/50,1/2,matched_random,5,11257947/50000000,563944193246469/2500000000000000
1/10,1/4,9/10,1/50,1/2,gain_ranked,5,11257947/50000000,281540697/1250000000
1/10,1/4,9/10,1/50,1/2,margin_trigger,7,61257951/100000000,114135159/625000000
1/10,1/4,9/10,1/50,1/2,matched_random,7,61257951/100000000,913944171157377/5000000000000000
1/10,1/4,9/10,1/50,1/2,gain_ranked,7,61257951/100000000,114135159/625000000
1/10,1/4,9/10,1/50,1/2,margin_trigger,9,1,7/50
1/10,1/4,9/10,1/50,1/2,matched_random,9,1,7/50
1/10,1/4,9/10,1/50,1/2,gain_ranked,9,1,7/50
1/10,1/4,9/10,1/50,1,margin_trigger,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1,matched_random,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1,gain_ranked,0,0,12522273/50000000
1/10,1/4,9/10,1/50,1,margin_trigger,1,413343/50000000,2501561199/10000000000
1/10,1/4,9/10,1/50,1,matched_random,1,413343/50000000,626414450861361/2500000000000000
1/10,1/4,9/10,1/50,1,gain_ranked,1,413343/50000000,2501561199/10000000000
1/10,1/4,9/10,1/50,1,margin_trigger,3,2648457/50000000,2507960361/10000000000
1/10,1/4,9/10,1/50,1,matched_random,3,2648457/50000000,628041003667239/2500000000000000
1/10,1/4,9/10,1/50,1,gain_ranked,3,2648457/50000000,2507960361/10000000000
1/10,1/4,9/10,1/50,1,margin_trigger,5,11257947/50000000,2533774251/10000000000
1/10,1/4,9/10,1/50,1,matched_random,5,11257947/50000000,634306361996469/2500000000000000
1/10,1/4,9/10,1/50,1,gain_ranked,5,11257947/50000000,2533774251/10000000000
1/10,1/4,9/10,1/50,1,margin_trigger,7,61257951/100000000,5183773863/20000000000
1/10,1/4,9/10,1/50,1,matched_random,7,61257951/100000000,1296806364907377/5000000000000000
1/10,1/4,9/10,1/50,1,gain_ranked,7,61257951/100000000,5183773863/20000000000
1/10,1/4,9/10,1/50,1,margin_trigger,9,1,53/200
1/10,1/4,9/10,1/50,1,matched_random,9,1,53/200
1/10,1/4,9/10,1/50,1,gain_ranked,9,1,53/200
1/5,0,4/5,1/50,1/50,margin_trigger,0,0,7649/390625
1/5,0,4/5,1/50,1/50,matched_random,0,0,7649/390625
1/5,0,4/5,1/50,1/50,gain_ranked,0,0,7649/390625
1/5,0,4/5,1/50,1/50,margin_trigger,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1/50,matched_random,1,32256/390625,2993164481/152587890625
1/5,0,4/5,1/50,1/50,gain_ranked,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1/50,margin_trigger,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1/50,matched_random,3,102144/390625,3004591169/152587890625
1/5,0,4/5,1/50,1/50,gain_ranked,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1/50,margin_trigger,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1/50,matched_random,5,220224/390625,3023897249/152587890625
1/5,0,4/5,1/50,1/50,gain_ranked,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1/50,margin_trigger,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1/50,matched_random,7,338196/390625,3043185671/152587890625
1/5,0,4/5,1/50,1/50,gain_ranked,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1/50,margin_trigger,9,1,1/50
1/5,0,4/5,1/50,1/50,matched_random,9,1,1/50
1/5,0,4/5,1/50,1/50,gain_ranked,9,1,1/50
1/5,0,4/5,1/50,1/2,margin_trigger,0,0,7649/390625
1/5,0,4/5,1/50,1/2,matched_random,0,0,7649/390625
1/5,0,4/5,1/50,1/2,gain_ranked,0,0,7649/390625
1/5,0,4/5,1/50,1/2,margin_trigger,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1/2,matched_random,1,32256/390625,2993164481/152587890625
1/5,0,4/5,1/50,1/2,gain_ranked,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1/2,margin_trigger,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1/2,matched_random,3,102144/390625,3004591169/152587890625
1/5,0,4/5,1/50,1/2,gain_ranked,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1/2,margin_trigger,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1/2,matched_random,5,220224/390625,3023897249/152587890625
1/5,0,4/5,1/50,1/2,gain_ranked,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1/2,margin_trigger,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1/2,matched_random,7,338196/390625,3043185671/152587890625
1/5,0,4/5,1/50,1/2,gain_ranked,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1/2,margin_trigger,9,1,1/50
1/5,0,4/5,1/50,1/2,matched_random,9,1,1/50
1/5,0,4/5,1/50,1/2,gain_ranked,9,1,1/50
1/5,0,4/5,1/50,1,margin_trigger,0,0,7649/390625
1/5,0,4/5,1/50,1,matched_random,0,0,7649/390625
1/5,0,4/5,1/50,1,gain_ranked,0,0,7649/390625
1/5,0,4/5,1/50,1,margin_trigger,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1,matched_random,1,32256/390625,2993164481/152587890625
1/5,0,4/5,1/50,1,gain_ranked,1,32256/390625,46073/9765625
1/5,0,4/5,1/50,1,margin_trigger,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1,matched_random,3,102144/390625,3004591169/152587890625
1/5,0,4/5,1/50,1,gain_ranked,3,102144/390625,54137/9765625
1/5,0,4/5,1/50,1,margin_trigger,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1,matched_random,5,220224/390625,3023897249/152587890625
1/5,0,4/5,1/50,1,gain_ranked,5,220224/390625,110297/9765625
1/5,0,4/5,1/50,1,margin_trigger,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1,matched_random,7,338196/390625,3043185671/152587890625
1/5,0,4/5,1/50,1,gain_ranked,7,338196/390625,169103/9765625
1/5,0,4/5,1/50,1,margin_trigger,9,1,1/50
1/5,0,4/5,1/50,1,matched_random,9,1,1/50
1/5,0,4/5,1/50,1,gain_ranked,9,1,1/50
1/5,1/10,4/5,1/50,1/50,margin_trigger,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/50,matched_random,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/50,gain_ranked,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/50,margin_trigger,1,32256/390625,1872013/19531250
1/5,1/10,4/5,1/50,1/50,matched_random,1,32256/390625,164437206473/1525878906250
1/5,1/10,4/5,1/50,1/50,gain_ranked,1,32256/390625,1872013/19531250
1/5,1/10,4/5,1/50,1/50,margin_trigger,3,102144/390625,1549453/19531250
1/5,1/10,4/5,1/50,1/50,matched_random,3,102144/390625,138320619977/1525878906250
1/5,1/10,4/5,1/50,1/50,gain_ranked,3,102144/390625,1549453/19531250
1/5,1/10,4/5,1/50,1/50,margin_trigger,5,220224/390625,42901/781250
1/5,1/10,4/5,1/50,1/50,matched_random,5,220224/390625,94195068617/1525878906250
1/5,1/10,4/5,1/50,1/50,gain_ranked,5,220224/390625,42901/781250
1/5,1/10,4/5,1/50,1/50,margin_trigger,7,338196/390625,600349/19531250
1/5,1/10,4/5,1/50,1/50,matched_random,7,338196/390625,50109875993/1525878906250
1/5,1/10,4/5,1/50,1/50,gain_ranked,7,338196/390625,600349/19531250
1/5,1/10,4/5,1/50,1/50,margin_trigger,9,1,1/50
1/5,1/10,4/5,1/50,1/50,matched_random,9,1,1/50
1/5,1/10,4/5,1/50,1/50,gain_ranked,9,1,1/50
1/5,1/10,4/5,1/50,1/2,margin_trigger,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/2,matched_random,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/2,gain_ranked,0,0,451817/3906250
1/5,1/10,4/5,1/50,1/2,margin_trigger,1,32256/390625,9747137/97656250
1/5,1/10,4/5,1/50,1/2,matched_random,1,32256/390625,170485206473/1525878906250
1/5,1/10,4/5,1/50,1/2,gain_ranked,1,32256/390625,9747137/97656250
1/5,1/10,4/5,1/50,1/2,margin_trigger,3,102144/390625,8972993/97656250
1/5,1/10,4/5,1/50,1/2,matched_random,3,102144/390625,157472619977/1525878906250
1/5,1/10,4/5,1/50,1/2,gain_ranked,3,102144/390625,8972993/97656250
1/5,1/10,4/5,1/50,1/2,margin_trigger,5,220224/390625,8005313/97656250
1/5,1/10,4/5,1/50,1/2,matched_random,5,220224/390625,135487068617/1525878906250
1/5,1/10,4/5,1/50,1/2,gain_ranked,5,220224/390625,8005313/97656250
1/5,1/10,4/5,1/50,1/2,margin_trigger,7,338196/390625,7060097/97656250
1/5,1/10,4/5,1/50,1/2,matched_random,7,338196/390625,113521625993/1525878906250
1/5,1/10,4/5,1/50,1/2,gain_ranked,7,338196/390625,7060097/97656250
1/5,1/10,4/5,1/50,1/2,margin_trigger,9,1,17/250
1/5,1/10,4/5,1/50,1/2,matched_random,9,1,17/250
1/5,1/10,4/5,1/50,1/2,gain_ranked,9,1,17/250
1/5,1/10,4/5,1/50,1,margin_trigger,0,0,451817/3906250
1/5,1/10,4/5,1/50,1,matched_random,0,0,451817/3906250
1/5,1/10,4/5,1/50,1,gain_ranked,0,0,451817/3906250
1/5,1/10,4/5,1/50,1,margin_trigger,1,32256/390625,10150337/97656250
1/5,1/10,4/5,1/50,1,matched_random,1,32256/390625,176785206473/1525878906250
1/5,1/10,4/5,1/50,1,gain_ranked,1,32256/390625,10150337/97656250
1/5,1/10,4/5,1/50,1,margin_trigger,3,102144/390625,10249793/97656250
1/5,1/10,4/5,1/50,1,matched_random,3,102144/390625,177422619977/1525878906250
1/5,1/10,4/5,1/50,1,gain_ranked,3,102144/390625,10249793/97656250
1/5,1/10,4/5,1/50,1,margin_trigger,5,220224/390625,10758113/97656250
1/5,1/10,4/5,1/50,1,matched_random,5,220224/390625,178499568617/1525878906250
1/5,1/10,4/5,1/50,1,gain_ranked,5,220224/390625,10758113/97656250
1/5,1/10,4/5,1/50,1,margin_trigger,7,338196/390625,11287547/97656250
1/5,1/10,4/5,1/50,1,matched_random,7,338196/390625,179575532243/1525878906250
1/5,1/10,4/5,1/50,1,gain_ranked,7,338196/390625,11287547/97656250
1/5,1/10,4/5,1/50,1,margin_trigger,9,1,59/500
1/5,1/10,4/5,1/50,1,matched_random,9,1,59/500
1/5,1/10,4/5,1/50,1,gain_ranked,9,1,59/500
1/5,1/4,4/5,1/50,1/50,margin_trigger,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/50,matched_random,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/50,gain_ranked,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/50,margin_trigger,1,32256/390625,9083627/39062500
1/5,1/4,4/5,1/50,1/50,matched_random,1,32256/390625,146478219587/610351562500
1/5,1/4,4/5,1/50,1/50,gain_ranked,1,32256/390625,9083627/39062500
1/5,1/4,4/5,1/50,1/50,margin_trigger,3,102144/390625,7422443/39062500
1/5,1/4,4/5,1/50,1/50,matched_random,3,102144/390625,120293072963/610351562500
1/5,1/4,4/5,1/50,1/50,gain_ranked,3,102144/390625,7422443/39062500
1/5,1/4,4/5,1/50,1/50,margin_trigger,5,220224/390625,4700843/39062500
1/5,1/4,4/5,1/50,1/50,matched_random,5,220224/390625,76051685123/610351562500
1/5,1/4,4/5,1/50,1/50,gain_ranked,5,220224/390625,4700843/39062500
1/5,1/4,4/5,1/50,1/50,margin_trigger,7,338196/390625,1987127/39062500
1/5,1/4,4/5,1/50,1/50,matched_random,7,338196/390625,31850761967/610351562500
1/5,1/4,4/5,1/50,1/50,gain_ranked,7,338196/390625,1987127/39062500
1/5,1/4,4/5,1/50,1/50,margin_trigger,9,1,1/50
1/5,1/4,4/5,1/50,1/50,matched_random,9,1,1/50
1/5,1/4,4/5,1/50,1/50,gain_ranked,9,1,1/50
1/5,1/4,4/5,1/50,1/2,margin_trigger,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/2,matched_random,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/2,gain_ranked,0,0,405923/1562500
1/5,1/4,4/5,1/50,1/2,margin_trigger,1,32256/390625,9470699/39062500
1/5,1/4,4/5,1/50,1/2,matched_random,1,32256/390625,152526219587/610351562500
1/5,1/4,4/5,1/50,1/2,gain_ranked,1,32256/390625,9470699/39062500
1/5,1/4,4/5,1/50,1/2,margin_trigger,3,102144/390625,8648171/39062500
1/5,1/4,4/5,1/50,1/2,matched_random,3,102144/390625,139445072963/610351562500
1/5,1/4,4/5,1/50,1/2,gain_ranked,3,102144/390625,8648171/39062500
1/5,1/4,4/5,1/50,1/2,margin_trigger,5,220224/390625,7343531/39062500
1/5,1/4,4/5,1/50,1/2,matched_random,5,220224/390625,117343685123/610351562500
1/5,1/4,4/5,1/50,1/2,gain_ranked,5,220224/390625,7343531/39062500
1/5,1/4,4/5,1/50,1/2,margin_trigger,7,338196/390625,6045479/39062500
1/5,1/4,4/5,1/50,1/2,matched_random,7,338196/390625,95262511967/610351562500
1/5,1/4,4/5,1/50,1/2,gain_ranked,7,338196/390625,6045479/39062500
1/5,1/4,4/5,1/50,1/2,margin_trigger,9,1,7/50
1/5,1/4,4/5,1/50,1/2,matched_random,9,1,7/50
1/5,1/4,4/5,1/50,1/2,gain_ranked,9,1,7/50
1/5,1/4,4/5,1/50,1,margin_trigger,0,0,405923/1562500
1/5,1/4,4/5,1/50,1,matched_random,0,0,405923/1562500
1/5,1/4,4/5,1/50,1,gain_ranked,0,0,405923/1562500
1/5,1/4,4/5,1/50,1,margin_trigger,1,32256/390625,9873899/39062500
1/5,1/4,4/5,1/50,1,matched_random,1,32256/390625,158826219587/610351562500
1/5,1/4,4/5,1/50,1,gain_ranked,1,32256/390625,9873899/39062500
1/5,1/4,4/5,1/50,1,margin_trigger,3,102144/390625,9924971/39062500
1/5,1/4,4/5,1/50,1,matched_random,3,102144/390625,159395072963/610351562500
1/5,1/4,4/5,1/50,1,gain_ranked,3,102144/390625,9924971/39062500
1/5,1/4,4/5,1/50,1,margin_trigger,5,220224/390625,10096331/39062500
1/5,1/4,4/5,1/50,1,matched_random,5,220224/390625,160356185123/610351562500
1/5,1/4,4/5,1/50,1,gain_ranked,5,220224/390625,10096331/39062500
1/5,1/4,4/5,1/50,1,margin_trigger,7,338196/390625,10272929/39062500
1/5,1/4,4/5,1/50,1,matched_random,7,338196/390625,161316418217/610351562500
1/5,1/4,4/5,1/50,1,gain_ranked,7,338196/390625,10272929/39062500
1/5,1/4,4/5,1/50,1,margin_trigger,9,1,53/200
1/5,1/4,4/5,1/50,1,matched_random,9,1,53/200
1/5,1/4,4/5,1/50,1,gain_ranked,9,1,53/200
3/10,0,7/10,1/50,1/50,margin_trigger,0,0,4940433/50000000
3/10,0,7/10,1/50,1/50,matched_random,0,0,4940433/50000000
3/10,0,7/10,1/50,1/50,gain_ranked,0,0,4940433/50000000
3/10,0,7/10,1/50,1/50,margin_trigger,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1/50,matched_random,1,12252303/50000000,198742270932801/2500000000000000
3/10,0,7/10,1/50,1/50,gain_ranked,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1/50,margin_trigger,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1/50,matched_random,3,26643897/50000000,142033159012599/2500000000000000
3/10,0,7/10,1/50,1/50,gain_ranked,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1/50,margin_trigger,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1/50,matched_random,5,40178187/50000000,88702196065029/2500000000000000
3/10,0,7/10,1/50,1/50,gain_ranked,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1/50,margin_trigger,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1/50,matched_random,7,95962671/100000000,115908824423457/5000000000000000
3/10,0,7/10,1/50,1/50,gain_ranked,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1/50,margin_trigger,9,1,1/50
3/10,0,7/10,1/50,1/50,matched_random,9,1,1/50
3/10,0,7/10,1/50,1/50,gain_ranked,9,1,1/50
3/10,0,7/10,1/50,1/2,margin_trigger,0,0,4940433/50000000
3/10,0,7/10,1/50,1/2,matched_random,0,0,4940433/50000000
3/10,0,7/10,1/50,1/2,gain_ranked,0,0,4940433/50000000
3/10,0,7/10,1/50,1/2,margin_trigger,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1/2,matched_random,1,12252303/50000000,198742270932801/2500000000000000
3/10,0,7/10,1/50,1/2,gain_ranked,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1/2,margin_trigger,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1/2,matched_random,3,26643897/50000000,142033159012599/2500000000000000
3/10,0,7/10,1/50,1/2,gain_ranked,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1/2,margin_trigger,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1/2,matched_random,5,40178187/50000000,88702196065029/2500000000000000
3/10,0,7/10,1/50,1/2,gain_ranked,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1/2,margin_trigger,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1/2,matched_random,7,95962671/100000000,115908824423457/5000000000000000
3/10,0,7/10,1/50,1/2,gain_ranked,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1/2,margin_trigger,9,1,1/50
3/10,0,7/10,1/50,1/2,matched_random,9,1,1/50
3/10,0,7/10,1/50,1/2,gain_ranked,9,1,1/50
3/10,0,7/10,1/50,1,margin_trigger,0,0,4940433/50000000
3/10,0,7/10,1/50,1,matched_random,0,0,4940433/50000000
3/10,0,7/10,1/50,1,gain_ranked,0,0,4940433/50000000
3/10,0,7/10,1/50,1,margin_trigger,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1,matched_random,1,12252303/50000000,198742270932801/2500000000000000
3/10,0,7/10,1/50,1,gain_ranked,1,12252303/50000000,589761/19531250
3/10,0,7/10,1/50,1,margin_trigger,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1,matched_random,3,26643897/50000000,142033159012599/2500000000000000
3/10,0,7/10,1/50,1,gain_ranked,3,26643897/50000000,9342783/625000000
3/10,0,7/10,1/50,1,margin_trigger,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1,matched_random,5,40178187/50000000,88702196065029/2500000000000000
3/10,0,7/10,1/50,1,gain_ranked,5,40178187/50000000,2578797/156250000
3/10,0,7/10,1/50,1,margin_trigger,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1,matched_random,7,95962671/100000000,115908824423457/5000000000000000
3/10,0,7/10,1/50,1,gain_ranked,7,95962671/100000000,48030543/2500000000
3/10,0,7/10,1/50,1,margin_trigger,9,1,1/50
3/10,0,7/10,1/50,1,matched_random,9,1,1/50
3/10,0,7/10,1/50,1,gain_ranked,9,1,1/50
3/10,1/10,7/10,1/50,1/50,margin_trigger,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/50,matched_random,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/50,gain_ranked,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/50,margin_trigger,1,12252303/50000000,31447559/312500000
3/10,1/10,7/10,1/50,1/50,matched_random,1,12252303/50000000,437728452932801/3125000000000000
3/10,1/10,7/10,1/50,1/50,gain_ranked,1,12252303/50000000,31447559/312500000
3/10,1/10,7/10,1/50,1/50,margin_trigger,3,26643897/50000000,760031/12500000
3/10,1/10,7/10,1/50,1/50,matched_random,3,26643897/50000000,294669777012599/3125000000000000
3/10,1/10,7/10,1/50,1/50,gain_ranked,3,26643897/50000000,760031/12500000
3/10,1/10,7/10,1/50,1/50,margin_trigger,5,40178187/50000000,11269163/312500000
3/10,1/10,7/10,1/50,1/50,matched_random,5,40178187/50000000,160133074065029/3125000000000000
3/10,1/10,7/10,1/50,1/50,gain_ranked,5,40178187/50000000,11269163/312500000
3/10,1/10,7/10,1/50,1/50,margin_trigger,7,95962671/100000000,7264253/312500000
3/10,1/10,7/10,1/50,1/50,matched_random,7,95962671/100000000,165132798423457/6250000000000000
3/10,1/10,7/10,1/50,1/50,gain_ranked,7,95962671/100000000,7264253/312500000
3/10,1/10,7/10,1/50,1/50,margin_trigger,9,1,1/50
3/10,1/10,7/10,1/50,1/50,matched_random,9,1,1/50
3/10,1/10,7/10,1/50,1/50,gain_ranked,9,1,1/50
3/10,1/10,7/10,1/50,1/2,margin_trigger,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/2,matched_random,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/2,gain_ranked,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1/2,margin_trigger,1,12252303/50000000,351232499/3125000000
3/10,1/10,7/10,1/50,1/2,matched_random,1,12252303/50000000,474485361932801/3125000000000000
3/10,1/10,7/10,1/50,1/2,gain_ranked,1,12252303/50000000,351232499/3125000000
3/10,1/10,7/10,1/50,1/2,margin_trigger,3,26643897/50000000,269939441/3125000000
3/10,1/10,7/10,1/50,1/2,matched_random,3,26643897/50000000,374601468012599/3125000000000000
3/10,1/10,7/10,1/50,1/2,gain_ranked,3,26643897/50000000,269939441/3125000000
3/10,1/10,7/10,1/50,1/2,margin_trigger,5,40178187/50000000,233226191/3125000000
3/10,1/10,7/10,1/50,1/2,matched_random,5,40178187/50000000,280667635065029/3125000000000000
3/10,1/10,7/10,1/50,1/2,gain_ranked,5,40178187/50000000,233226191/3125000000
3/10,1/10,7/10,1/50,1/2,margin_trigger,7,95962671/100000000,433173073/6250000000
3/10,1/10,7/10,1/50,1/2,matched_random,7,95962671/100000000,453020811423457/6250000000000000
3/10,1/10,7/10,1/50,1/2,gain_ranked,7,95962671/100000000,433173073/6250000000
3/10,1/10,7/10,1/50,1/2,margin_trigger,9,1,17/250
3/10,1/10,7/10,1/50,1/2,matched_random,9,1,17/250
3/10,1/10,7/10,1/50,1/2,gain_ranked,9,1,17/250
3/10,1/10,7/10,1/50,1,margin_trigger,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1,matched_random,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1,gain_ranked,0,0,11190433/62500000
3/10,1/10,7/10,1/50,1,margin_trigger,1,12252303/50000000,3116167567/25000000000
3/10,1/10,7/10,1/50,1,matched_random,1,12252303/50000000,512773808807801/3125000000000000
3/10,1/10,7/10,1/50,1,gain_ranked,1,12252303/50000000,3116167567/25000000000
3/10,1/10,7/10,1/50,1,margin_trigger,3,26643897/50000000,2825612953/25000000000
3/10,1/10,7/10,1/50,1,matched_random,3,26643897/50000000,457863646137599/3125000000000000
3/10,1/10,7/10,1/50,1,gain_ranked,3,26643897/50000000,2825612953/25000000000
3/10,1/10,7/10,1/50,1,margin_trigger,5,40178187/50000000,2870264203/25000000000
3/10,1/10,7/10,1/50,1,matched_random,5,40178187/50000000,406224469440029/3125000000000000
3/10,1/10,7/10,1/50,1,gain_ranked,5,40178187/50000000,2870264203/25000000000
3/10,1/10,7/10,1/50,1,margin_trigger,7,95962671/100000000,5864451359/50000000000
3/10,1/10,7/10,1/50,1,matched_random,7,95962671/100000000,752904158298457/6250000000000000
3/10,1/10,7/10,1/50,1,gain_ranked,7,95962671/100000000,5864451359/50000000000
3/10,1/10,7/10,1/50,1,margin_trigger,9,1,59/500
3/10,1/10,7/10,1/50,1,matched_random,9,1,59/500
3/10,1/10,7/10,1/50,1,gain_ranked,9,1,59/500
3/10,1/4,7/10,1/50,1/50,margin_trigger,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/50,matched_random,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/50,gain_ranked,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/50,margin_trigger,1,12252303/50000000,128929267/625000000
3/10,1/4,7/10,1/50,1/50,matched_random,1,12252303/50000000,1154686998932801/5000000000000000
3/10,1/4,7/10,1/50,1/50,gain_ranked,1,12252303/50000000,128929267/625000000
3/10,1/4,7/10,1/50,1/50,margin_trigger,3,26643897/50000000,161979401/1250000000
3/10,1/4,7/10,1/50,1/50,matched_random,3,26643897/50000000,752579631012599/5000000000000000
3/10,1/4,7/10,1/50,1/50,gain_ranked,3,26643897/50000000,161979401/1250000000
3/10,1/4,7/10,1/50,1/50,margin_trigger,5,40178187/50000000,40873033/625000000
3/10,1/4,7/10,1/50,1/50,matched_random,5,40178187/50000000,374425708065029/5000000000000000
3/10,1/4,7/10,1/50,1/50,gain_ranked,5,40178187/50000000,40873033/625000000
3/10,1/4,7/10,1/50,1/50,margin_trigger,7,95962671/100000000,146478491/5000000000
3/10,1/4,7/10,1/50,1/50,matched_random,7,95962671/100000000,312804720423457/10000000000000000
3/10,1/4,7/10,1/50,1/50,gain_ranked,7,95962671/100000000,146478491/5000000000
3/10,1/4,7/10,1/50,1/50,margin_trigger,9,1,1/50
3/10,1/4,7/10,1/50,1/50,matched_random,9,1,1/50
3/10,1/4,7/10,1/50,1/50,gain_ranked,9,1,1/50
3/10,1/4,7/10,1/50,1/2,margin_trigger,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/2,matched_random,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/2,gain_ranked,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1/2,margin_trigger,1,12252303/50000000,294615443/1250000000
3/10,1/4,7/10,1/50,1/2,matched_random,1,12252303/50000000,1301714634932801/5000000000000000
3/10,1/4,7/10,1/50,1/2,gain_ranked,1,12252303/50000000,294615443/1250000000
3/10,1/4,7/10,1/50,1/2,margin_trigger,3,26643897/50000000,60477773/312500000
3/10,1/4,7/10,1/50,1/2,matched_random,3,26643897/50000000,1072306395012599/5000000000000000
3/10,1/4,7/10,1/50,1/2,gain_ranked,3,26643897/50000000,60477773/312500000
3/10,1/4,7/10,1/50,1/2,margin_trigger,5,40178187/50000000,202280627/1250000000
3/10,1/4,7/10,1/50,1/2,matched_random,5,40178187/50000000,856563952065029/5000000000000000
3/10,1/4,7/10,1/50,1/2,gain_ranked,5,40178187/50000000,202280627/1250000000
3/10,1/4,7/10,1/50,1/2,margin_trigger,7,95962671/100000000,722254517/5000000000
3/10,1/4,7/10,1/50,1/2,matched_random,7,95962671/100000000,1464356772423457/10000000000000000
3/10,1/4,7/10,1/50,1/2,gain_ranked,7,95962671/100000000,722254517/5000000000
3/10,1/4,7/10,1/50,1/2,margin_trigger,9,1,7/50
3/10,1/4,7/10,1/50,1/2,matched_random,9,1,7/50
3/10,1/4,7/10,1/50,1/2,gain_ranked,9,1,7/50
3/10,1/4,7/10,1/50,1,margin_trigger,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1,matched_random,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1,gain_ranked,0,0,29940433/100000000
3/10,1/4,7/10,1/50,1,margin_trigger,1,12252303/50000000,2663231119/10000000000
3/10,1/4,7/10,1/50,1,matched_random,1,12252303/50000000,1454868422432801/5000000000000000
3/10,1/4,7/10,1/50,1,gain_ranked,1,12252303/50000000,2663231119/10000000000
3/10,1/4,7/10,1/50,1,margin_trigger,3,26643897/50000000,2601386161/10000000000
3/10,1/4,7/10,1/50,1,matched_random,3,26643897/50000000,1405355107512599/5000000000000000
3/10,1/4,7/10,1/50,1,gain_ranked,3,26643897/50000000,2601386161/10000000000
3/10,1/4,7/10,1/50,1,margin_trigger,5,40178187/50000000,2622699691/10000000000
3/10,1/4,7/10,1/50,1,matched_random,5,40178187/50000000,1358791289565029/5000000000000000
3/10,1/4,7/10,1/50,1,gain_ranked,5,40178187/50000000,2622699691/10000000000
3/10,1/4,7/10,1/50,1,margin_trigger,7,95962671/100000000,5288084843/20000000000
3/10,1/4,7/10,1/50,1,matched_random,7,95962671/100000000,2663890159923457/10000000000000000
3/10,1/4,7/10,1/50,1,gain_ranked,7,95962671/100000000,5288084843/20000000000
3/10,1/4,7/10,1/50,1,margin_trigger,9,1,53/200
3/10,1/4,7/10,1/50,1,matched_random,9,1,53/200
3/10,1/4,7/10,1/50,1,gain_ranked,9,1,53/200
1/5,1/10,9/10,1/50,1/50,margin_trigger,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/50,matched_random,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/50,gain_ranked,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/50,margin_trigger,1,7514451/100000000,12928689/125000000
1/5,1/10,9/10,1/50,1/50,matched_random,1,7514451/100000000,2755126100804499/25000000000000000
1/5,1/10,9/10,1/50,1/50,gain_ranked,1,7514451/100000000,2009963547393957/19942308125000000
1/5,1/10,9/10,1/50,1/50,margin_trigger,3,24063669/100000000,3898359/39062500
1/5,1/10,9/10,1/50,1/50,matched_random,3,24063669/100000000,2351597399691381/25000000000000000
1/5,1/10,9/10,1/50,1/50,gain_ranked,3,24063669/100000000,12892365230263/191697250000000
1/5,1/10,9/10,1/50,1/50,margin_trigger,5,52991199/100000000,55062117/625000000
1/5,1/10,9/10,1/50,1/50,matched_random,5,52991199/100000000,1646241496632351/25000000000000000
1/5,1/10,9/10,1/50,1/50,gain_ranked,5,52991199/100000000,7080494679421/191697250000000
1/5,1/10,9/10,1/50,1/50,margin_trigger,7,168092307/200000000,138879351/2500000000
1/5,1/10,9/10,1/50,1/50,matched_random,7,168092307/200000000,1778022859557843/50000000000000000
1/5,1/10,9/10,1/50,1/50,gain_ranked,7,168092307/200000000,2572229485237/109452500000000
1/5,1/10,9/10,1/50,1/50,margin_trigger,9,1,1/50
1/5,1/10,9/10,1/50,1/50,matched_random,9,1,1/50
1/5,1/10,9/10,1/50,1/50,gain_ranked,9,1,1/50
1/5,1/10,9/10,1/50,1/2,margin_trigger,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/2,matched_random,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/2,gain_ranked,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1/2,margin_trigger,1,7514451/100000000,162228627/1562500000
1/5,1/10,9/10,1/50,1/2,matched_random,1,7514451/100000000,2845299512804499/25000000000000000
1/5,1/10,9/10,1/50,1/2,gain_ranked,1,7514451/100000000,162228627/1562500000
1/5,1/10,9/10,1/50,1/2,margin_trigger,3,24063669/100000000,319814091/3125000000
1/5,1/10,9/10,1/50,1/2,matched_random,3,24063669/100000000,2640361427691381/25000000000000000
1/5,1/10,9/10,1/50,1/2,gain_ranked,3,24063669/100000000,415040329396333/4792431250000000
1/5,1/10,9/10,1/50,1/2,margin_trigger,5,52991199/100000000,154542213/1562500000
1/5,1/10,9/10,1/50,1/2,matched_random,5,52991199/100000000,2282135884632351/25000000000000000
1/5,1/10,9/10,1/50,1/2,gain_ranked,5,52991199/100000000,352759270523743/4792431250000000
1/5,1/10,9/10,1/50,1/2,margin_trigger,7,168092307/200000000,1061944461/12500000000
1/5,1/10,9/10,1/50,1/2,matched_random,7,168092307/200000000,3795130543557843/50000000000000000
1/5,1/10,9/10,1/50,1/2,gain_ranked,7,168092307/200000000,37997726293931/547262500000000
1/5,1/10,9/10,1/50,1/2,margin_trigger,9,1,17/250
1/5,1/10,9/10,1/50,1/2,matched_random,9,1,17/250
1/5,1/10,9/10,1/50,1/2,gain_ranked,9,1,17/250
1/5,1/10,9/10,1/50,1,margin_trigger,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1,matched_random,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1,gain_ranked,0,0,29383551/250000000
1/5,1/10,9/10,1/50,1,margin_trigger,1,7514451/100000000,2605991607/25000000000
1/5,1/10,9/10,1/50,1,matched_random,1,7514451/100000000,2939230150304499/25000000000000000
1/5,1/10,9/10,1/50,1,gain_ranked,1,7514451/100000000,2605991607/25000000000
1/5,1/10,9/10,1/50,1,margin_trigger,3,24063669/100000000,2624724153/25000000000
1/5,1/10,9/10,1/50,1,matched_random,3,24063669/100000000,2941157290191381/25000000000000000
1/5,1/10,9/10,1/50,1,gain_ranked,3,24063669/100000000,2624724153/25000000000
1/5,1/10,9/10,1/50,1,margin_trigger,5,52991199/100000000,2754124083/25000000000
1/5,1/10,9/10,1/50,1,matched_random,5,52991199/100000000,2944525872132351/25000000000000000
1/5,1/10,9/10,1/50,1,gain_ranked,5,52991199/100000000,2102315788015307/19169725000000000
1/5,1/10,9/10,1/50,1,margin_trigger,7,168092307/200000000,5779226619/50000000000
1/5,1/10,9/10,1/50,1,matched_random,7,168092307/200000000,5896284381057843/50000000000000000
1/5,1/10,9/10,1/50,1,gain_ranked,7,168092307/200000000,205609350320171/1785650000000000
1/5,1/10,9/10,1/50,1,margin_trigger,9,1,59/500
1/5,1/10,9/10,1/50,1,matched_random,9,1,59/500
1/5,1/10,9/10,1/50,1,gain_ranked,9,1,59/500

